Program Synthesis from Partial Traces

We present the first technique to synthesize programs that compose side-effecting functions, pure functions, and control flow, from partial traces containing records of only the side-effecting functions. This technique can be applied to synthesize API composing scripts from logs of calls made to those APIs, or a script from traces of system calls made by a workload, for example. All of the provided traces are positive examples, meaning that they describe desired behavior. Our approach does not require negative examples. Instead, it generalizes over the examples and uses cost metrics to prevent over-generalization. Because the problem is too complex for traditional monolithic program synthesis techniques, we propose a new combination of optimizing rewrites and syntax-guided program synthesis. The resulting program is correct by construction, so its output will always be able to reproduce the input traces. We evaluate the quality of the programs synthesized when considering various optimization metrics and the synthesizer's efficiency on real-world benchmarks. The results show that our approach can generate useful real-world programs.

==> images/plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "e7e19d00ebd0d8da",
   "metadata": {},
   "source": [
    "# Read files"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "edddc3f3",
   "metadata": {},
   "outputs": [],
   "source": [
    "from matplotlib.colors import LinearSegmentedColormap, ListedColormap\n",
    "# colors:\n",
    "syren_linear_cmap = LinearSegmentedColormap.from_list(\"syrencmap\", [(1, 1, 1), (.3,0,.5)])\n",
    "\n",
    "syren_listed_cmap =  ListedColormap([(.7, 0, .1), (1, .6, 0), (.6,.8,1), (.3,0,.5), (0, .2, .4)]);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "b65219ee64b7e9b6",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-11-13T21:35:08.395378Z",
     "start_time": "2024-11-13T21:35:08.387721Z"
    }
   },
   "outputs": [],
   "source": [
    "def split_by_benchmark(benchmarks_results: list[dict]):\n",
    "    results_by_benchmark: dict[str, list[dict]] = {}\n",
    "    for result in benchmarks_results:\n",
    "        if result['benchmark'] not in results_by_benchmark:\n",
    "            results_by_benchmark[result['benchmark']] = []\n",
    "        results_by_benchmark[result['benchmark']].append(result)\n",
    "\n",
    "    return results_by_benchmark"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "7a7bc9f399032dd1",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-11-13T21:35:08.416766Z",
     "start_time": "2024-11-13T21:35:08.407516Z"
    }
   },
   "outputs": [],
   "source": [
    "timeout = 10 * 60  # 10min\n",
    "\n",
    "scorings = [r\"\\(\\chi_{\\mathrm{syn}}\\)\", r\"\\(\\chi_{\\mathrm{T}}\\)\"]\n",
    "algos = [r\"\\(\\mathcal{A}\\)\", r\"\\textsc{RTS}\", r\"\\(k\\)-search\"]\n",
    "\n",
    "def change_synth_times_format(benchmarks_results):\n",
    "    for result in benchmarks_results:\n",
    "        if 'synth_times' not in result:\n",
    "            result['synth_times'] = {}\n",
    "        if 'minimal' not in result:\n",
    "            result['minimal'] = {}\n",
    "        i = 1\n",
    "        for scoring in scorings:\n",
    "            for algo in algos:\n",
    "                if result[f't{i}'] == 'TO':\n",
    "                    result['minimal'][(scoring, algo)] = False\n",
    "                    result['synth_times'][(scoring, algo)] = float('inf')\n",
    "                elif result[f't{i}'][0] == '(':\n",
    "                    result['minimal'][(scoring, algo)] = False\n",
    "                    result['synth_times'][(scoring, algo)] = eval(result[f't{i}'])\n",
    "                else:\n",
    "                    result['minimal'][(scoring, algo)] = True\n",
    "                    result['synth_times'][(scoring, algo)] = eval(result[f't{i}'])\n",
    "                del result[f't{i}']\n",
    "                i += 1\n",
    "    return benchmarks_results"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "140393cdd9b51aa0",
   "metadata": {},
   "source": [
    "# Cactus plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "57d4bc9d8a42b5ca",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-11-13T21:35:08.445430Z",
     "start_time": "2024-11-13T21:35:08.438799Z"
    }
   },
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "plt.rcParams.update({\n",
    "    \"text.usetex\": True,\n",
    "    \"font.family\": \"sans-serif\",\n",
    "    \"font.serif\": \"Libertine\",\n",
    "    \"font.size\": 26,\n",
    "    'lines.linewidth': 2\n",
    "})\n",
    "\n",
    "\n",
    "def default_cactus_plot(plt, benchmarks_results):\n",
    "    plt.gca().set_aspect('auto')\n",
    "    plt.xlabel(\"Synthesis time\")\n",
    "    plt.xscale('log')\n",
    "    plt.xlim(0.007, timeout)\n",
    "    plt.xticks([.01, .1, 1, 10, 60, 60 * 5], [\".01\", \".1s\", \"1s\", \"10s\", \"1m\", \"5m\"])\n",
    "\n",
    "    plt.ylabel(\"Instances solved\")\n",
    "    plt.ylim(0, len(benchmarks_results))\n",
    "    plt.yticks(range(0, len(benchmarks_results), 10), range(0, len(benchmarks_results), 10))\n",
    "\n",
    "    plt.legend()\n",
    "    plt.grid(visible=True, color='#ddddee')\n",
    "    plt.set_cmap(syren_listed_cmap)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "1ece0b6d3d8600db",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-11-13T21:35:08.473365Z",
     "start_time": "2024-11-13T21:35:08.469426Z"
    }
   },
   "outputs": [],
   "source": [
    "import matplotlib\n",
    "def plot_cactus_comparing_algos(benchmarks_results):\n",
    "    # set line colors:\n",
    "    matplotlib.rcParams['axes.prop_cycle'] = matplotlib.cycler(color=syren_listed_cmap.colors)\n",
    "    \n",
    "    for scoring in scorings[:1]:\n",
    "        for algo in algos:\n",
    "            cactus = [(0, 0)]\n",
    "            cactus_ct = 0\n",
    "            # sort results by synth time for this score function and search algorithm\n",
    "            sorted_results = sorted(benchmarks_results, key=lambda r: r['synth_times'][(scoring, algo)])\n",
    "            for result in sorted_results:\n",
    "                # only plot if Syren found the optimal solution\n",
    "                if result['minimal'][(scoring, algo)]:\n",
    "                    cactus_ct += 1\n",
    "                    cactus.append((result['synth_times'][(scoring, algo)], cactus_ct))\n",
    "\n",
    "            plt.plot([c[0] for c in cactus], [c[1] for c in cactus], label=f\"{algo}\")\n",
    "\n",
    "    default_cactus_plot(plt, benchmarks_results)\n",
    "    # plt.title(r\"Instances solved per search algorithm\")\n",
    "    plt.savefig(\"cactus_algos.pdf\", bbox_inches='tight')\n",
    "    plt.show()\n",
    "    plt.clf()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "43aa806d23ae1272",
   "metadata": {},
   "source": [
    "## Make plots:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "b0b364a4b98bfe7",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-11-13T21:35:10.064846Z",
     "start_time": "2024-11-13T21:35:08.484128Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "54 results read\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import csv\n",
    "\n",
    "benchmarks_results: list[dict] = []\n",
    "with open(\"benchmarks.csv\") as csvfile:\n",
    "    reader = csv.DictReader(csvfile)\n",
    "    for row in reader:\n",
    "        benchmarks_results.append(row)\n",
    "print(f\"{len(benchmarks_results)} results read\")\n",
    "benchmarks_results = change_synth_times_format(benchmarks_results)\n",
    "# benchmarks_results['synth_times']: float shows the synthesis times\n",
    "# benchmarks_results['minimal']: bool shows whether the synthesized solution is optimal\n",
    "\n",
    "# print(benchmarks_results[0])\n",
    "\n",
    "plot_cactus_comparing_algos(benchmarks_results)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ea1028cfb8c2b5c6",
   "metadata": {},
   "source": [
    "# Minimality of solution plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "2a67a12fb744c161",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-11-13T21:35:10.427759Z",
     "start_time": "2024-11-13T21:35:10.082935Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "54 results read\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "plt.rcParams.update({\n",
    "    \"text.usetex\": True,\n",
    "    \"font.family\": \"sans-serif\",\n",
    "    \"font.serif\": \"Libertine\",\n",
    "    \"font.size\": 28,\n",
    "    'lines.linewidth': 2\n",
    "})\n",
    "\n",
    "benchmarks_results: list[dict] = []\n",
    "with open(\"benchmarks.csv\") as csvfile:\n",
    "    reader = csv.DictReader(csvfile)\n",
    "    for row in reader:\n",
    "        benchmarks_results.append(row)\n",
    "print(f\"{len(benchmarks_results)} results read\")\n",
    "benchmarks_results = change_synth_times_format(benchmarks_results)\n",
    "\n",
    "minimal_cts = [[0 for _ in range(len(scorings))] for _ in range(len(algos))]\n",
    "total_cts = [[0 for _ in range(len(scorings))] for _ in range(len(algos))]\n",
    "labels = [[\"\" for _ in range(len(scorings))] for _ in range(len(algos))]\n",
    "for result in benchmarks_results:\n",
    "    for j, algo in enumerate(algos):\n",
    "        for i, scoring in enumerate(scorings):\n",
    "            if result['minimal'][(scoring, algo)]:\n",
    "                minimal_cts[j][i] += 1\n",
    "            total_cts[j][i] += 1\n",
    "\n",
    "data = np.array(minimal_cts) / np.array(total_cts)\n",
    "for i, algo in enumerate(algos):\n",
    "    for j, scoring in enumerate(scorings):\n",
    "        plt.text(j, i, fr'{int(data[i, j] * 100)}\\%', ha=\"center\", va=\"center\", color='w' if data[i, j] > 0.55 else 'k')\n",
    "\n",
    "plt.xticks(range(len(scorings)), scorings)\n",
    "plt.yticks(range(len(algos)), algos, va='center', rotation=90)\n",
    "plt.imshow(data, cmap=syren_linear_cmap)\n",
    "plt.tick_params(axis='x', labelbottom=False, labeltop=True, bottom=False)\n",
    "plt.tick_params(axis='y', left=False, labelrotation=90)\n",
    "# plt.axes().xaxis.set_label_position('top')\n",
    "plt.title(\"Scoring function\", size=28, pad=10)\n",
    "plt.ylabel(\"Search algorithm\", size=28, rotation=90, labelpad=10)\n",
    "plt.savefig(\"minimality.pdf\", bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.clf()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f55619134fddd985",
   "metadata": {},
   "source": [
    "# Benchmark complexity stats    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "47ab729d83c63ca3",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-11-13T21:35:10.448119Z",
     "start_time": "2024-11-13T21:35:10.441056Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "54 results read\n"
     ]
    }
   ],
   "source": [
    "benchmarks_results: list[dict] = []\n",
    "with open(\"benchmarks.csv\") as csvfile:\n",
    "    reader = csv.DictReader(csvfile)\n",
    "    for row in reader:\n",
    "        benchmarks_results.append(row)\n",
    "print(f\"{len(benchmarks_results)} results read\")\n",
    "benchmarks_results = change_synth_times_format(benchmarks_results)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4ebea81225fca7b4",
   "metadata": {},
   "source": [
    "## heatmap"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "a98e0e41ac7e8836",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-11-14T16:45:43.036971Z",
     "start_time": "2024-11-14T16:45:41.835856Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[0.875, 0.8333333333333334, 0.75, 1.0], [0.0, 0.7692307692307693, 0.8, 0], [1.0, 1.0, 0.6666666666666666, 0.0], [0, 0, 0, 0.0]]\n",
      "[['7/8', '10/12', '3/4', '1/1'], ['0/1', '10/13', '4/5', '-'], ['1/1', '1/1', '2/3', '0/1'], ['-', '-', '-', '0/3']]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "num_cats = 4\n",
    "\n",
    "def plot_imshow(color_values, string_values, filename):\n",
    "    for i in range(len(string_values)):\n",
    "        for j in range(len(string_values[0])):\n",
    "            plt.text(\n",
    "                j, i,\n",
    "                string_values[i][j],\n",
    "                ha=\"center\", va=\"center\",\n",
    "                color='w' if color_values[i][j] > .5 * max(max(v for v in row) for row in color_values) else 'k')\n",
    "\n",
    "    plt.rcParams.update({\n",
    "        \"text.usetex\": True,\n",
    "        \"font.family\": \"sans-serif\",\n",
    "        \"font.serif\": \"Libertine\",\n",
    "        \"font.size\": 22,\n",
    "        \"lines.linewidth\": 2\n",
    "    })\n",
    "\n",
    "    plt.imshow(color_values, cmap=syren_linear_cmap)\n",
    "    plt.xticks(range(num_cats), [str(i) for i in range(num_cats-1)] + [str(num_cats-1)+\"+\"])\n",
    "    plt.yticks(range(num_cats), [str(i) for i in range(num_cats-1)] + [str(num_cats-1)+\"+\"])\n",
    "    plt.tick_params(axis='x', labelbottom=False, labeltop=True, bottom=False)\n",
    "    plt.tick_params(axis='y', left=False)\n",
    "    plt.title(\"Control flow\", size=28, pad=10)\n",
    "    plt.ylabel(\"Hidden functions\", size=28, rotation=90, labelpad=10)\n",
    "    plt.savefig(filename, bbox_inches='tight')\n",
    "    plt.show()\n",
    "    plt.clf()\n",
    "\n",
    "\n",
    "totals_dict = {}\n",
    "solved_dict = {}\n",
    "for r in benchmarks_results:\n",
    "    control_flow_ct = 0\n",
    "    for stat in ['conds', 'loops']:\n",
    "        num_stats = r[stat]\n",
    "        if num_stats == '??' or num_stats == 'TO':\n",
    "            # num_stats is '??' or 'TO' if the benchmark is not supported by our dsl.\n",
    "            continue\n",
    "        control_flow_ct += eval(num_stats)\n",
    "    if r['dataf'] == '??' or r['dataf'] == 'TO':\n",
    "        continue\n",
    "    dataf_ct = eval(r['dataf'])\n",
    "    # the next line counts terminated instances\n",
    "    # solved = r['synth_times'][(scorings[0], algos[0])] != float('inf')\n",
    "    # the next line counts correct synthesized instances\n",
    "    solved = r['minimal'][(scorings[0], algos[0])]\n",
    "\n",
    "    #merge 2+ together\n",
    "    if control_flow_ct >= num_cats-1:\n",
    "        control_flow_ct = f'{num_cats-1}+'\n",
    "    if dataf_ct >= num_cats-1:\n",
    "        dataf_ct = f\"{num_cats-1}+\"\n",
    "\n",
    "    if (control_flow_ct, dataf_ct) not in totals_dict:\n",
    "        totals_dict[(control_flow_ct, dataf_ct)] = 0\n",
    "    totals_dict[(control_flow_ct, dataf_ct)] += 1\n",
    "\n",
    "    if solved:\n",
    "        if (control_flow_ct, dataf_ct) not in solved_dict:\n",
    "            solved_dict[(control_flow_ct, dataf_ct)] = 0\n",
    "        solved_dict[(control_flow_ct, dataf_ct)] += 1\n",
    "\n",
    "heat_data_str = [[0 for _ in range(num_cats)] for _ in range(num_cats)]\n",
    "heat_data_solved_vals = [[0 for _ in range(num_cats)] for _ in range(num_cats)]\n",
    "heat_data_total_vals = [[0 for _ in range(num_cats)] for _ in range(num_cats)]\n",
    "for cf_idx in range(num_cats):\n",
    "    for df_idx in range(num_cats):\n",
    "        if cf_idx == num_cats-1:\n",
    "            cf_k = f'{num_cats-1}+'\n",
    "        else:\n",
    "            cf_k = cf_idx\n",
    "        if df_idx == num_cats-1:\n",
    "            df_k = f'{num_cats-1}+'\n",
    "        else:\n",
    "            df_k = df_idx\n",
    "        if (cf_k, df_k) not in solved_dict:\n",
    "            solved_dict[(cf_k, df_k)] = 0\n",
    "        if (cf_k, df_k) not in totals_dict:\n",
    "            totals_dict[(cf_k, df_k)] = 0\n",
    "\n",
    "        if totals_dict[(cf_k, df_k)] > 0:\n",
    "            heat_data_str[cf_idx][df_idx] = str(round(100 * solved_dict[(cf_k, df_k)] / totals_dict[(cf_k, df_k)])) + r'\\%'\n",
    "            heat_data_solved_vals[cf_idx][df_idx] = solved_dict[(cf_k, df_k)] / totals_dict[(cf_k, df_k)]\n",
    "        else:\n",
    "            heat_data_str[cf_idx][df_idx] = '--'\n",
    "            heat_data_solved_vals[cf_idx][df_idx] = 0\n",
    "        heat_data_total_vals[cf_idx][df_idx] = \"-\" if totals_dict[(cf_k, df_k)] == 0 else f\"{solved_dict[(cf_k, df_k)]}/{totals_dict[(cf_k, df_k)]}\"\n",
    "\n",
    "print(heat_data_solved_vals)\n",
    "print(heat_data_total_vals)\n",
    "\n",
    "# plot_imshow(heat_data_solved_vals, heat_data_str, \"solved_complexity1.pdf\")\n",
    "# plot_imshow(heat_data_total_vals, heat_data_str, \"solved_complexity2.pdf\")\n",
    "plot_imshow(heat_data_solved_vals, heat_data_total_vals, \"solved_complexity3.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6d0ad39f02395fad",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-11-13T21:35:12.162058Z",
     "start_time": "2024-11-13T20:12:25.550090Z"
    }
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9a7306be770db3ce",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-11-13T21:35:12.162196Z",
     "start_time": "2024-11-13T20:12:25.570105Z"
    }
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.13.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

